TorchIO: A Python library for efficient loading, preprocessing, augmentation and patch-based sampling of medical images in deep learning

Processing of medical images such as MRI or CT presents unique challenges compared to RGB images typically used in computer vision. These include a lack of labels for large datasets, high computational costs, and metadata to describe the physical properties of voxels. Data augmentation is used to artificially increase the size of the training datasets. Training with image patches decreases the need for computational power. Spatial metadata needs to be carefully taken into account in order to ensure a correct alignment of volumes. We present TorchIO, an open-source Python library to enable efficient loading, preprocessing, augmentation and patch-based sampling of medical images for deep learning. TorchIO follows the style of PyTorch and integrates standard medical image processing libraries to efficiently process images during training of neural networks. TorchIO transforms can be composed, reproduced, traced and extended. We provide multiple generic preprocessing and augmentation operations as well as simulation of MRI-specific artifacts. Source code, comprehensive tutorials and extensive documentation for TorchIO can be found at https://torchio.rtfd.io/. The package can be installed from the Python Package Index running 'pip install torchio'. It includes a command-line interface which allows users to apply transforms to image files without using Python. Additionally, we provide a graphical interface within a TorchIO extension in 3D Slicer to visualize the effects of transforms. TorchIO was developed to help researchers standardize medical image processing pipelines and allow them to focus on the deep learning experiments. It encourages open science, as it supports reproducibility and is version controlled so that the software can be cited precisely. Due to its modularity, the library is compatible with other frameworks for deep learning with medical images.

==> scripts/paper_figure.py <==
from pathlib import Path
import torch
import torchio as tio
from torchio.transforms import *
from torchvision.transforms import Compose
import numpy as np
from skimage import io
import matplotlib.pyplot as plt

colin_path = tio.datasets.Colin27().t1.path
seg_path = Path('~/Dropbox/MRI/colin_1998_gif_seg.nii.gz').expanduser()
screenshots_dir = Path('/tmp/screenshots')
out_dir = Path('/tmp/transformed')
out_dir.mkdir(exist_ok=True)
seed = 42

torch.manual_seed(seed)
subject = tio.Subject(
    mri=tio.ScalarImage(colin_path),
    seg=tio.LabelMap(seg_path),
)
# transforms = (
#     Lambda(lambda x: x),
#     RandomBlur(),
#     RandomFlip(flip_probability=1),
#     Compose([ZNormalization(), RandomNoise(std_range=(0.25, 0.25))]),
#     RandomAffine(),
#     RandomElasticDeformation(deformation_std=25),
#     RandomBiasField(coefficients=0.7),
#     RandomMotion(num_transforms=3, translation=5, degrees=10),
#     RandomSpike(num_spikes_range=1, intensity_range=0.8, seed=4),
#     RandomGhosting(axes=(0,)),
# )

transforms = [RandomAnisotropy(downsampling=5, axes=2)]

for i, transform in enumerate(transforms):
    transform_name = transform.__class__.__name__
    print(transform_name)
    mri_path = out_dir / f'{i}_{transform_name}_mri.nii.gz'
    seg_path = out_dir / f'{i}_{transform_name}_seg.nii.gz'
    if mri_path.is_file():
        continue
    transformed = transform(subject)
    seg = transformed.seg.data
    seg[seg == 1] = 0  # for visualization purposes
    transformed.mri.save(mri_path)
    transformed.seg.save(seg_path)


"""Slicer code:
from pathlib import Path
images_dir = Path('/tmp/transformed')
screenshots_dir = Path('/tmp/screenshots')
screenshots_dir.mkdir(exist_ok=True)
colorNode = getNode('BrainAnatomyLabelsV3_0')
from ScreenCapture import ScreenCaptureLogic
logic = ScreenCaptureLogic()
for i in range(10):
    mri_path, seg_path = sorted(list(images_dir.glob(f'{i}_*')))
    volumeNode = loadVolume(str(mri_path))
    print(volumeNode.GetName())
    labelNode = loadLabelVolume(str(seg_path))
    displayNode = labelNode.GetDisplayNode()
    displayNode.SetAndObserveColorNodeID(colorNode.GetID())
    screenshot_path = screenshots_dir / mri_path.name.replace('.nii.gz', '.png')
    logic.captureImageFromView(None, str(screenshot_path))
"""

"""To be run only once:
from skimage import io
for fp in screenshots_dir.iterdir():
    print(fp.name)
    array = io.imread(fp)
    array = array[682:]
    io.imsave(fp, array)
"""


==> scripts/paper_metadata.py <==
import torchio as tio

subject = tio.datasets.Colin27()
subject.remove_image('brain')
subject.remove_image('head')
label_2d = tio.LabelMap('/tmp/colin_1998_gif_seg.nii.gz')
subject.add_image(label_2d, 'seg')

subject.t1['data'] = subject.t1['data'][..., 108:109, :]
subject.seg['data'] = subject.seg['data'][..., 108:109, :]

transform = tio.Compose((
    tio.Resample((1, 1, 1.25)),
    tio.Pad((10, 0, 0, 0, 0, 0)),
    tio.CropOrPad(subject.t1.spatial_shape),
))
label_2d_transformed = transform(label_2d)
subject.add_image(label_2d_transformed, 'seg2')

subject.t1.save('/Users/fernando/git/torchio-paper/figures/nifti_metadata/colin_2d_t1.nii')
subject.seg.save('/Users/fernando/git/torchio-paper/figures/nifti_metadata/colin_2d_seg.nii')
subject.seg2.save('/Users/fernando/git/torchio-paper/figures/nifti_metadata/colin_2d_seg2.nii')


#####################

from skimage import io
from pathlib import Path

fps = Path('/tmp').glob('metadata*')
out = Path('~/git/torchio-paper/figures').expanduser()
for fp in fps:
    im = io.imread(fp)[682:, :616]
    io.imsave(out / fp.name, im)

